Heuristic parameter-choice rules for convex variational regularization based on error estimates

In this paper, we are interested in heuristic parameter choice rules for general convex variational regularization which are based on error estimates. Two such rules are derived and generalize those from quadratic regularization, namely the Hanke-Raus rule and quasi-optimality criterion. A posteriori error estimates are shown for the Hanke-Raus rule, and convergence for both rules is also discussed. Numerical results for both rules are presented to illustrate their applicability.

==> progs/blur.m <==
function [A,b,x] = blur(N,band,sigma)
%BLUR Test problem: digital image deblurring.
%
% function [A,b,x] = blur(N,band,sigma)
%
% The matrix A is an N*N-by-N*N symmetric, doubly block Toeplitz matrix that
% models blurring of an N-by-N image by a Gaussian point spread function.
% It is stored in sparse matrix format.
%
% In each Toeplitz block, only matrix elements within a distance band-1
% from the diagonal are nonzero (i.e., band is the half-bandwidth).
% If band is not specified, band = 3 is used.
%
% The parameter sigma controls the width of the Gaussian point spread
% function and thus the amount of smoothing (the larger the sigma, the wider
% the function and the more ill posed the problem).  If sigma is not
% specified, sigma = 0.7 is used.
%
% The vector x is a columnwise stacked version of a simple test image, while
% b holds a columnwise stacked version of the blurrred image; i.e, b = A*x.

% Per Christian Hansen, IMM, 11/11/97.

% Initialization.
if (nargin < 2), band = 3; end
band = min(band,N);
if (nargin < 3), sigma = 0.7; end

% Construct the matrix as a Kronecker product.
z = [exp(-((0:band-1).^2)/(2*sigma^2)),zeros(1,N-band)];
A = toeplitz(z);
A = sparse(A);
A = (1/(2*pi*sigma^2))*kron(A,A);

% Generate x and b, if required.
if (nargout > 1)

  % Start with an image of all zeros.
  x = zeros(N,N);
  N2 = round(N/2);
  N3= round(N/3);
  N6 = round(N/6);
  N12 = round(N/12);

  % Add a large ellipse.
  T = zeros(N6,N3);
  for i=1:N6
    for j=1:N3
      if ( (i/N6)^2 + (j/N3)^2 < 1 ), T(i,j) = 1; end
    end
  end
  T = [fliplr(T),T];
  T = [flipud(T);T];
  x(2+(1:2*N6),N3-1+(1:2*N3)) = T;

  % Add a smaller ellipse.
  T = zeros(N6,N3);
  for i=1:N6
    for j=1:N3
      if ( (i/N6)^2 + (j/N3)^2 < 0.6 ), T(i,j) = 1; end
    end
  end
  T = [fliplr(T),T];
  T = [flipud(T);T];
  x(N6+(1:2*N6),N3-1+(1:2*N3)) = x(N6+(1:2*N6),N3-1+(1:2*N3)) + 2*T;
  % Correct for overlap.
  f = find(x==3);
  x(f) = 2*ones(size(f));

  % Add a triangle.
  T = triu(ones(N3,N3));
  [mT,nT] = size(T);
  x(N3+N12+(1:nT),1+(1:mT)) = 3*T;

  % Add a cross.
  T = zeros(2*N6+1,2*N6+1);
  [mT,nT] = size(T);
  T(N6+1,1:nT) = ones(1,nT);
  T(1:mT,N6+1) = ones(mT,1);
  x(N2+N12+(1:mT),N2+(1:nT)) = 4*T;

  % Make sure x is N-times-N, and stack the columns of x.
  x = reshape(x(1:N,1:N),N^2,1);

  % Compute the blurred image.
  b = A*x;

end

==> progs/experiment1.m <==
function experiment1
% Experiment on how the estimator ||Kx_alpha^delta-y^delta||/alpha
% approximates the error D(x_alpha^delta,x^dagger).

clear
clf

%% Set constants, design operator

p = 1.2;
writeout = false;
n = 2^9;
L = log2(n);

t = linspace(0,1,n)';
%Define an operator:
%A smoothing operator
tt = linspace(-1/2+1/n,1/2,n)';
sigma = .1;
h = double(abs(tt) < sigma);
h = fftshift(h)/sum(h);
A = toeplitz(h);
% Set up synthesis operator with the Haar basis 
E = eye(n);
B = zeros(n);
for k=1:n
    B(k,:) = wavedec(E(:,k),L,'haar');
end

% Combine both Operators
K = A*B;
save('../data/experiment1/matrix_K_experiment1.mat', 'K');
% Design signal and data
w = (t>.25) - (t>.375) - 0.5*(t>.525) + 0.5*(t>.55);
xi = K'*w;
if p > 1
    udagger = (abs(xi)/p).^(1./(p-1)).*sign(xi);
else
    udagger = sign(xi);
end
xdagger = B*udagger;
ydagger = A*xdagger;

length(find(udagger))

subplot(2,2,1)
plot(t,w,t,xdagger,t,ydagger)
legend('w','xdagger','ydagger')
subplot(2,2,2)
plot(1:n,xi,1:n,udagger)
legend('xi','udagger')

%%  Reconstructions
numalphas = 12;
delta = .02;
RandStream.setDefaultStream(RandStream('mt19937ar','seed',1));
eta = randn(size(ydagger)); eta = eta/norm(eta)*delta;
ydelta = ydagger + eta;

% probing alphas

alphamin = 1e-4;
alphamax = 1;
alphas = logspace(log10(alphamax),log10(alphamin),numalphas)';


normres = zeros(numalphas,1);
recerror = zeros(numalphas,1);
bdist_recerror = zeros(numalphas,1);
bdist_dataerror = zeros(numalphas,1);
bdist_apperror = zeros(numalphas,1);

ualphadelta = 0*udagger;
numalpha = 1;
for alpha = alphas'
    ualpha = iter_thresh(ydagger,alpha,p,K,'combined',...
        'Verbose',0,...
        'maxIter',4000,...
        'Tol_D',1e-14,...
        'Tol_r',1e-14,...
        'Initialization',ualphadelta);
    ualphadelta = iter_thresh(ydelta,alpha,p,K,'combined',...
        'Verbose',0,...
        'maxIter',6000,...
        'Tol_D',1e-14,...
        'Tol_r',1e-14,...
        'Initialization',ualphadelta);


    normres(numalpha) = norm(K*ualphadelta-ydelta);
    recerror(numalpha) = norm(ualphadelta-udagger);
    bdist_recerror(numalpha) = sum( abs(ualphadelta).^p - abs(udagger).^p...
       - p*sign(udagger).*abs(udagger).^(p-1).*(ualphadelta-udagger));
    bdist_dataerror(numalpha) = sum( abs(ualphadelta).^p - abs(ualpha).^p...
       - p*sign(ualpha).*abs(ualpha).^(p-1).*(ualphadelta-ualpha));
    bdist_apperror(numalpha) = sum( abs(ualpha).^p - abs(udagger).^p...
       - p*sign(udagger).*abs(udagger).^(p-1).*(ualpha-udagger));
    numalpha = numalpha+1;
end

%% Plot and export data
subplot(2,2,3)
loglog(alphas,bdist_recerror,...
   alphas,bdist_dataerror,...
   alphas,bdist_apperror,...
   alphas,bdist_apperror+bdist_dataerror,...
   alphas,normres.^2./alphas)
legend('recerror','dataerror','apperror','data+app','estimator')

subplot(2,2,4)
loglog(alphas,bdist_recerror,...
   alphas,.5*(delta./sqrt(alphas) + sqrt(alphas)*norm(w)).^2,...
   alphas,bdist_dataerror,...
   alphas,delta^2./alphas/2,...
   alphas,bdist_apperror,...
   alphas,alphas*norm(w)^2/2,...
   alphas,normres.^2./alphas)
legend('recerror','estimate','apperror','estimate','dataerror','estimate')

logalphas = log10(alphas);
datapath = '../data/experiment1/';
whos
if writeout
    writedata((1:n)',udagger,datapath,'udagger'); 
    writedata(t,xdagger,datapath,'xdagger');
    writedata(t,ydagger,datapath,'ydagger'); 
    writedata((1:n)',xi,datapath,'xi'); 
    writedata(t,w,datapath,'w'); 
    
    writedata(logalphas,log10(bdist_recerror),datapath,'bdist_recerror');
    writedata(logalphas,log10(bdist_dataerror),datapath,'bdist_dataerror');
    writedata(logalphas,log10(bdist_apperror),datapath,'bdist_apperror');
    writedata(logalphas,log10(normres.^2./alphas),datapath,'HR_estimator');
    writedata(logalphas,log10(.5*(delta./sqrt(alphas) + sqrt(alphas)*norm(w)).^2),datapath,'bdist_recerror_estimator');
end


function writedata(x,y,datapath,filename)

dlmwrite([datapath filename '.dat'], [x y],'delimiter',' ');

==> progs/experiment2.m <==
function [deltas, error_opt,error_HR,alpha_opt,alpha_HR]=experiment2
% Experiment on the Hanke-Raus rule.
clear
clf

%% Set constants, design operator
with_toolbox = false;
p = 1.2;
writeout = true;
n = 2^9;
L = log2(n);

t = linspace(0,1,n)';
%Define an operator:
if with_toolbox
    %A smoothing operator
    tt = linspace(-1/2+1/n,1/2,n)';
    sigma = .1;
    h = double(abs(tt) < sigma);
    h = fftshift(h)/sum(h);
    A = toeplitz(h);
    % Set up synthesis operator with the Haar basis 
    E = eye(n);
    B = zeros(n);
    for k=1:n
        B(k,:) = wavedec(E(:,k),L,'haar');
    end

    % Combine both Operators
    K = A*B;
    save('../data/experiment2/matrix_K_experiment2.mat', 'K', 'A', 'B');
else
    load('../data/experiment2/matrix_K_experiment2.mat');
end
% Design signal and data
w = (t>.25) - (t>.375) - 0.5*(t>.525) + 0.5*(t>.55);
xi = K'*w;
if p > 1
    udagger = (abs(xi)/p).^(1./(p-1)).*sign(xi);
else
    udagger = sign(xi);
end
xdagger = B*udagger;
ydagger = A*xdagger;

length(find(udagger))

subplot(2,2,1)
plot(t,w,t,xdagger,t,ydagger)
legend('w','xdagger','ydagger')
subplot(2,2,2)
plot(1:n,xi,1:n,udagger)
legend('xi','udagger')

%%  Reconstructions
numalphas = 35;
RandStream.setDefaultStream(RandStream('mt19937ar','seed',1));
deltas = logspace(-1,-5,20);
numdelta = 1;
for delta = deltas
    eta = randn(size(ydagger)); eta = eta/norm(eta)*delta;
    ydelta = ydagger + eta;

    % probing alphas
    alphamin = 0.0005*delta;
    alphamax = 100*delta;
    alphas = logspace(log10(alphamax),log10(alphamin),numalphas)';


    normres = zeros(numalphas,1);
    recerror = zeros(numalphas,1);
    bdist_recerror = zeros(numalphas,1);
    
    ualphadelta = 0*udagger;
    numalpha = 1;
    for alpha = alphas'
        ualphadelta = iter_thresh(ydelta,alpha,p,K,'combined',...
            'Verbose',0,...
            'maxIter',20000,...
            'Tol_D',1e-14,...
            'Tol_r',1e-14,...
            'Initialization',ualphadelta);


        normres(numalpha) = norm(K*ualphadelta-ydelta);
        recerror(numalpha) = norm(ualphadelta-udagger);
        bdist_recerror(numalpha) = sum( abs(ualphadelta).^p - abs(udagger).^p...
           - p*sign(udagger).*abs(udagger).^(p-1).*(ualphadelta-udagger));
        numalpha = numalpha+1;
    end
    [dummy,ind_opt] = min(bdist_recerror);
    [dummy,ind_HR] = min(normres.^2./alphas);

    ind_opt
    ind_HR
    %pause
    alpha_opt(numdelta) = alphas(ind_opt);
    alpha_HR(numdelta) = alphas(ind_HR);
    
    error_opt(numdelta) = bdist_recerror(ind_opt);
    error_HR(numdelta) = bdist_recerror(ind_HR);
    numdelta = numdelta+1;

end
clf
subplot(1,2,1)
loglog(deltas,alpha_opt,deltas,alpha_HR)
legend('alpha opt','alpha HR')
subplot(1,2,2)
loglog(deltas,error_opt,deltas,error_HR)
legend('error opt','error HR')

datapath = '../data/experiment2/';
logdeltas = log10(deltas)';

if writeout
        writedata(logdeltas,log10(alpha_HR'),datapath,'alpha_HR');
        writedata(logdeltas,log10(error_HR'),datapath,'error_HR');
        writedata(logdeltas,log10(alpha_opt'),datapath,'alpha_opt');
        writedata(logdeltas,log10(error_opt'),datapath,'error_opt');
end

function writedata(x,y,datapath,filename)

dlmwrite([datapath filename '.dat'], [x y],'delimiter',' ');

==> progs/experiment3.m <==
function [deltas, error_opt,error_HR,alpha_opt,alpha_HR]=experiment3
% Experiment on the quasi-optimality rule.
clear
clf

%% Set constants, design operator
with_toolbox = true;
p = 1.2;
writeout = true;
n = 2^9;
L = log2(n);

t = linspace(0,1,n)';
%Define an operator:
if with_toolbox
    %A smoothing operator
    tt = linspace(-1/2+1/n,1/2,n)';
    sigma = .1;
    h = double(abs(tt) < sigma);
    h = fftshift(h)/sum(h);
    A = toeplitz(h);
    % Set up synthesis operator with the Haar basis 
    E = eye(n);
    B = zeros(n);
    for k=1:n
        B(k,:) = wavedec(E(:,k),L,'haar');
    end

    % Combine both Operators
    K = A*B;
    save('../data/experiment3/matrix_K_experiment3.mat', 'K', 'A', 'B');
else
    load('../data/experiment3/matrix_K_experiment3.mat');
end
% Design signal and data
w = (t>.25) - (t>.375) - 0.5*(t>.525) + 0.5*(t>.55);
xi = K'*w;
if p > 1
    udagger = (abs(xi)/p).^(1./(p-1)).*sign(xi);
else
    udagger = sign(xi);
end
xdagger = B*udagger;
ydagger = A*xdagger;

length(find(udagger))

subplot(2,2,1)
plot(t,w,t,xdagger,t,ydagger)
legend('w','xdagger','ydagger')
subplot(2,2,2)
plot(1:n,xi,1:n,udagger)
legend('xi','udagger')

%%  Reconstructions
numalphas = 35;
RandStream.setDefaultStream(RandStream('mt19937ar','seed',1));
deltas = logspace(-1,-5,20);
numdelta = 1;
for delta = deltas
    eta = randn(size(ydagger)); eta = eta/norm(eta)*delta;
    ydelta = ydagger + eta;

    % probing alphas
    q = .8;
    alphamax = 100*delta;
    alpha = q*alphamax;

    recerror = zeros(numalphas,1);
    bdist_recerror = zeros(numalphas,1);
    qo_function = zeros(numalphas,1);
    
    ualphadelta = 0*udagger;
    for numalpha = 1:numalphas
        ualphadelta_old = ualphadelta;
        ualphadelta = iter_thresh(ydelta,alpha,p,K,'combined',...
            'Verbose',0,...
            'maxIter',20000,...
            'Tol_D',1e-14,...
            'Tol_r',1e-14,...
            'Initialization',ualphadelta_old);


        recerror(numalpha) = norm(ualphadelta-udagger);
        bdist_recerror(numalpha) = sum( abs(ualphadelta).^p - abs(udagger).^p...
           - p*sign(udagger).*abs(udagger).^(p-1).*(ualphadelta-udagger));
        qo_function(numalpha) = sum( abs(ualphadelta).^p - abs(ualphadelta_old).^p...
           - p*sign(ualphadelta_old).*abs(ualphadelta_old).^(p-1).*(ualphadelta-ualphadelta_old));
        alpha = q*alpha;
    end
    [dummy,ind_opt] = min(bdist_recerror);
    [dummy,ind_qo] = min(qo_function);
    
    subplot(2,2,3)
    loglog(alpha.*q.^(1:numalphas),bdist_recerror,...
        alpha.*q.^(1:numalphas),qo_function)
    
    ind_opt
    ind_qo
    pause
    alpha_opt(numdelta) = alphamax*q^ind_opt;
    alpha_qo(numdelta) = alphamax*q^ind_qo;
    
    error_opt(numdelta) = bdist_recerror(ind_opt)
    error_qo(numdelta) = bdist_recerror(ind_qo)
    numdelta = numdelta+1;

end
clf
subplot(1,2,1)
loglog(deltas,alpha_opt,deltas,alpha_qo)
legend('alpha opt','alpha qo')
subplot(1,2,2)
loglog(deltas,error_opt,deltas,error_qo)
legend('error opt','error qo')

datapath = '../data/experiment3/';
logdeltas = log10(deltas)';

if writeout
        writedata(logdeltas,log10(alpha_qo'),datapath,'alpha_qo');
        writedata(logdeltas,log10(error_qo'),datapath,'error_qo');
        writedata(logdeltas,log10(alpha_opt'),datapath,'alpha_opt');
        writedata(logdeltas,log10(error_opt'),datapath,'error_opt');
end

function writedata(x,y,datapath,filename)

dlmwrite([datapath filename '.dat'], [x y],'delimiter',' ');

==> progs/experiment4.m <==
%% Create data
N = 50;
band = 5;
sigma = 1.2;

[K,ydagger,xdagger] = blur(N,band,sigma);

RandStream.setDefaultStream(RandStream('mt19937ar','seed',1));
delta = .1;

rauschen = randn(size(ydagger)); rauschen = rauschen/norm(rauschen)*delta;
ydelta = ydagger + rauschen;
imwrite(reshape(xdagger/4,N,N),'../data/experiment4/xdagger.png')
imwrite(reshape(ydagger/4,N,N),'../data/experiment4/ydagger.png')
imwrite(reshape(ydelta/4,N,N),'../data/experiment4/ydelta.png')
%% Parameter by HR-Rule

numalphas = 49;
% probing alphas
alphamin = 0.005*delta;
alphamax = 100*delta;
alphas = logspace(log10(alphamax),log10(alphamin),numalphas)';
eta = 1e-3;

normres = zeros(numalphas,1);
recerror = zeros(numalphas,1);
bdist_recerror = zeros(numalphas,1);

numalpha = 1;
for alpha = alphas'
    xalphadelta = rssn(K,ydelta,alpha,eta*alpha,'verbose',1);


    normres(numalpha) = norm(K*xalphadelta-ydelta);
    recerror(numalpha) = norm(xalphadelta-xdagger,2);
    bdist_recerror(numalpha) = sum( abs(xalphadelta) + eta/2*abs(xalphadelta).^2 ...
        - abs(xdagger) - eta/2*abs(xdagger).^2 ...
       - (sign(xdagger) + eta*xdagger).*(xalphadelta-xdagger));
    numalpha = numalpha+1;
end
[dummy,ind_opt_B] = min(bdist_recerror);
[dummy,ind_opt_N] = min(recerror);
[dummy,ind_HR] = min(normres.^2./alphas);
inds_dp = find(normres<1.01*delta);

%pause
alpha_opt_B = alphas(ind_opt_B(1));
alpha_opt_N = alphas(ind_opt_N(1));
alpha_HR = alphas(ind_HR(1));
alpha_dp = alphas(max(inds_dp));

x_HR = rssn(K,ydelta,alpha_HR,eta*alpha_HR,'verbose',1);
x_opt_B = rssn(K,ydelta,alpha_opt_B,eta*alpha_opt_B,'verbose',1);
x_opt_N = rssn(K,ydelta,alpha_opt_N,eta*alpha_opt_N,'verbose',1);
x_dp = rssn(K,ydelta,alpha_dp,eta*alpha_dp,'verbose',1);
bdist_HR = sum( abs(x_HR) + eta/2*abs(x_HR).^2 ...
        - abs(xdagger) - eta/2*abs(xdagger).^2 ...
       - (sign(xdagger) + eta*xdagger).*(x_HR-xdagger));
bdist_opt_B = sum( abs(x_opt_B) + eta/2*abs(x_opt_B).^2 ...
        - abs(xdagger) - eta/2*abs(xdagger).^2 ...
       - (sign(xdagger) + eta*xdagger).*(x_opt_B-xdagger));
bdist_opt_N = sum( abs(x_opt_N) + eta/2*abs(x_opt_N).^2 ...
        - abs(xdagger) - eta/2*abs(xdagger).^2 ...
       - (sign(xdagger) + eta*xdagger).*(x_opt_N-xdagger));
bdist_dp = sum( abs(x_dp) + eta/2*abs(x_dp).^2 ...
        - abs(xdagger) - eta/2*abs(xdagger).^2 ...
       - (sign(xdagger) + eta*xdagger).*(x_dp-xdagger));
normerr_HR = norm(x_HR-xdagger,2);
normerr_opt_B = norm(x_opt_B-xdagger,2);
normerr_opt_N = norm(x_opt_N-xdagger,2);
normerr_dp = norm(x_dp-xdagger,2);

imwrite(reshape(x_HR/4,N,N),'../data/experiment4/x_HR.png')
imwrite(reshape(x_opt_B/4,N,N),'../data/experiment4/x_opt_B.png')
imwrite(reshape(x_opt_N/4,N,N),'../data/experiment4/x_opt_N.png')
imwrite(reshape(x_dp/4,N,N),'../data/experiment4/x_dp.png')

%% Parameter by qo rule

numalphas = 40;

% probing alphas
q = .8;
alphamax = 10*delta;
alpha = q*alphamax;

recerror = zeros(numalphas,1);
bdist_recerror = zeros(numalphas,1);
qo_function = zeros(numalphas,1);

xalphadelta = 0*xdagger;
for numalpha = 1:numalphas
    xalphadelta_old = xalphadelta;
    
    xalphadelta = rssn(K,ydelta,alpha,eta*alpha,'verbose',1);

   
    qo_function(numalpha) = sum( abs(xalphadelta) + eta/2*abs(xalphadelta).^2 ...
        - abs(xalphadelta_old) - eta/2*abs(xalphadelta_old).^2 ...
       - (sign(xalphadelta_old) + eta*xalphadelta_old).*(xalphadelta-xalphadelta_old));
    alpha = q*alpha;
end
[dummy,ind_qo] = min(qo_function);

subplot(2,2,3)
loglog(alphamax.*q.^(1:numalphas),qo_function)

alpha_qo = alphamax*q^ind_qo(1);

x_qo = rssn(K,ydelta,alpha_qo,eta*alpha_qo,'verbose',1);
bdist_qo = sum( abs(x_qo) + eta/2*abs(x_qo).^2 ...
        - abs(xdagger) - eta/2*abs(xdagger).^2 ...
       - (sign(xdagger) + eta*xdagger).*(x_qo-xdagger));
normerr_qo = norm(x_qo-xdagger,2);

imwrite(reshape(x_qo/4,N,N),'../data/experiment4/x_qo.png')


%% writout table


filename = '../data/table_compare.tex';
fid = fopen(filename,'wt');
fprintf(fid,'\\begin{tabular}{@{}lccc@{}}\n \\toprule\n');
fprintf(fid,'  & $\\alpha$ & $\\bdistance{x_\\alpha^\\delta}{x^\\dagger}$ & $\\norm[2]{x_\\alpha^\\delta-x^\\dagger}$ \\\\\n\\midrule\n');
fprintf(fid,' smallest Bregman distance & \\verb|%3.2e| & \\verb|%3.2e| & \\verb|%3.2e| \\\\\n',alpha_opt_B,bdist_opt_B,normerr_opt_B);
fprintf(fid,' smallest norm & \\verb|%3.2e| & \\verb|%3.2e| & \\verb|%3.2e| \\\\\n',alpha_opt_N,bdist_opt_N,normerr_opt_N);
fprintf(fid,' Hanke-Raus & \\verb|%3.2e| & \\verb|%3.2e| & \\verb|%3.2e| \\\\\n',alpha_HR,bdist_HR,normerr_HR);
fprintf(fid,' quasi-optimality & \\verb|%3.2e| & \\verb|%3.2e| & \\verb|%3.2e| \\\\\n',alpha_qo,bdist_qo,normerr_qo);
fprintf(fid,' discrepancy & \\verb|%3.2e| & \\verb|%3.2e| & \\verb|%3.2e| \\\\\n',alpha_dp,bdist_dp,normerr_dp);
fprintf(fid,'\\bottomrule\n\\end{tabular}\n');
fclose(fid);



==> progs/iter_thresh.m <==
function [u,varargout] = ...
    iter_thresh(f,w,p,K,method,varargin)
%function [u,Psihist,reshist,Dhist,stephist,exitflag] = 
%    iter_thresh(f,w,p,K,method);
% Calculates the minimizer of
% (*)  Psi(u) = ||Ku - f||^2/2 + Phi(u)
% where Phi(u) = sum_k w_k |u_k|^p with the iterative thresholding
% algorithms from [DDD04] and [BL08].
%
% Input:
%  f: from (*)
%  w: positive sequence of weights
%  p: exponent of penalty term
%  K: operator given either as a matrix or as a function handle
%  method: 'hard' minimizes by iterated hard thresholding from [BL08]
%          'soft' minimizes by iterated soft thresholding from [DDD04]
%          'combined' alternates between soft and hard thresholding
% Optional input:
%  'KT': The transpose operator of K as a function handle. (If K is given 
%        as a function handle, this has to be given.)
%  'Initialization': initial value for the iteration (default: 0)
%  'maxIter': maximal number of iterations (default: 300)
%  'Verbose': no output on screen (0, default), lots of output (1)
%  'Tol_r': tolerance for stopping because the residual norm, i.e. if
%              r = ||u - S_(w,p)(u - K'(Ku - f))||
%       falls below this threshold: r < Tol_r (default: 1e-6)
%       (Here S_(w,p) is the soft-thresholding function defined in [DDD04]
%       in eq. (2.4)-(2.6), i.e. r measures how accurate the fixed-point
%       equation is fulfilled.)
%  'Tol_D':tolerance for stopping because the value D from [BL08] falls
%       below this threshold: D < Tol_D (default: 1e-8)
%
% Output:
%  u: Result of the minimization
% Optional output:
%  Psihist: History of the values of Psi
%  reshist: History of the residual norm
%       r = ||u - S_w,p(u- K'(Ku-f))||
%  stephist: History of the stepsizes
%  Dhist: History of the estimate D on the distance to the minimal value,
%       see [BL08]
%  exitflag: true if iteration exited because of convergence, false if 
%            iteration runned till maxIter
%
% Note that the 'soft' option only converges for ||K||<sqrt(2)
% (recommended: ||K||<1). If this is not the case, a rescaling
%   K <- cK,
%   f <- cf
% with a small c solves the problem (e.g. c = 1/norm(K)).
%
% Example:
%  N = 300;
%  x = linspace(0,1,N)';
%  u = 40*(x>.3 & x<.31) - 80*(x>.55 & x<.56) + 52*(x>.62 & x<.63) - 12*(x>.87 & x<.88);
%  K = tril(ones(N))/N;
%  f = K*u + randn(size(u))*.05;
%  p = 1;
%  w = .01;
%  [u_s,Psi_s,D_s] = iter_thresh(f,w,p,K,'soft','Verbose',1,'maxIter',1000);
%  [u_h,Psi_h,D_h] = iter_thresh(f,w,p,K,'hard','Verbose',1,'maxIter',1000);
%  [u_c,Psi_c,D_c] = iter_thresh(f,w,p,K,'combined','Verbose',1,'maxIter',1000);
%  subplot(2,2,1)
%  plot(x,u), title('True solution u')
%  subplot(2,2,2)
%  plot(x,f), title('Noisy data f')
%  subplot(2,2,3)
%  plot(Psi_s),hold on, plot(Psi_h,'g'), plot(Psi_c,'r'), title('Objective value')
%  legend('Soft thresholding','Hard thresholding','Combination')
%  subplot(2,2,4)
%  plot(x,u_s,x,u_h,x,u_c), title('Reconstructed solution')
%  legend('Soft thresholding','Hard thresholding','Combination')
%
%References:
% [DDD04] An iterative thresholding algorithm for linear inverse problem
% with a sparsity constraint, I. Daubechies, M. Defrise, C. De Mol, Comm.
% Pure Appl. Math., 57(11):1413-1457, 2004
% [BL08] Iterated hard shrinkage for minimization problems with sparsity
% constraints, K. Bredies, D. Lorenz, SIAM Journal on Scientific Computing,
% 30(2):657-683, 2008
%
% Dirk Lorenz, 10.07.2009, d.lorenz@tu-braunschweig.de


%Set default values for initial parameters 
maxIter = 300;
verbose = 0;
Tol_r = 1e-6;
Tol_D = 1e-8;
exitflag = false;
u0 = [];
KT = [];

% Read the optional parameters
if (rem(length(varargin),2)==1)
  error('Optional parameters should always go by pairs');
else
  for i=1:2:(length(varargin)-1)
    switch varargin{i}
     case 'Initialization'
       u0 = varargin{i+1};
     case 'maxIter'
         maxIter = varargin{i+1};
     case 'Verbose'
       verbose = varargin{i+1};
     case 'Tol_r'
       Tol_r = varargin{i+1};
     case 'Tol_D'
       Tol_D = varargin{i+1};
     case 'KT'
       KT = varargin{i+1};
     otherwise
      % Hmmm, something wrong with the parameter string
      error(['Unrecognized option: ''' varargin{i} '''']);
    end;
  end;
end

if isa(K, 'function_handle')
    if isempty(KT)
        error('KT must be given if K is a function handle')
    end
else
    KT = @(x) K'*x;
    K = @(x) K*x;
end


%Initialize histories
Psihist = zeros(1,maxIter);
stephist = zeros(1,maxIter);
Dhist = zeros(1,maxIter);
reshist = zeros(1,maxIter);

w0 = min(w(:));
if p > 0
    S0 = (sum(f(:).^2)/2/w0)^(1/p);
else
    S0 = inf;
end

if S0 == 0;
    u = 0*KT(f);
    varargout(1) = {[]};
    varargout(2) = {[]};
    varargout(3) = {[]};
    varargout(4) = {[]};
    varargout(5) = {true};
    return
end

if strcmp(method,'soft')
    S0 = 1e10;
end

%Precalculate K'f
Ktf = KT(f);

if isempty(u0)
    u0 = 0*Ktf;
end

u = u0;
    
if verbose
    fprintf(' Iteration | Psi       | r         | D         | s        |\n')
end

for iter = 1:maxIter
   Ku = K(u);
   KKu = KT(Ku);
   res = norm(u(:) - Sp(u(:) - (KKu(:) - Ktf(:)),p,w(:)));
   reshist(iter) = res;
   if strcmp(method,'hard') || (strcmp(method,'combined') && mod(iter,2) == 0)
        Psihist(iter) = sum((Ku(:) -f(:)).^2)/2 + sum(w(:).*phip(u(:),p,S0));
        %Descent direction according to (5)
        v = Hp((-KKu + Ktf)./w,p,S0);
        %Step-size according to (6)
        D = penaltyfunctional(u,w,p,S0) - penaltyfunctional(v,w,p,S0) + ...
                    (KKu(:)-Ktf(:))' * (u(:)-v(:));
        Dhist(iter) = D;
        Kv = K(v);
        s = min(1,D/sum((Kv(:)-Ku(:)).^2));
        if D < Tol_D || sum((Kv(:)-Ku(:)).^2)==0 || res < Tol_r 
            exitflag = true;
            break
        end

        stephist(iter) = s;
        u = u + s*(v-u);
        
   elseif strcmp(method,'soft')|| (strcmp(method,'combined') && mod(iter,2) == 1)
        Psihist(iter) = sum((Ku(:) -f(:)).^2)/2 + sum(w(:).*abs(u(:)).^p);
        s = 1;
        stephist(iter) = s;
        v = Sp(u - s*(KKu - Ktf),p,s*w);
        D = penaltyfunctional(u,w,p,S0) - penaltyfunctional(v,w,p,S0) + ...
                    (KKu(:)-Ktf(:))' * (u(:)-v(:));
        Dhist(iter) = D;
        if (D < Tol_D) || (res < Tol_r)
            exitflag = true;
            break
        end
        u = v;
        
   end
   if verbose
       fprintf('      % 4d | %3.3e | %3.3e | %3.3e | %3.3e |\n',...
           iter,Psihist(iter),reshist(iter),Dhist(iter),stephist(iter))
   end
    
end

if exitflag
    fprintf(['\n iter_thresh with method "' method '" converged after a total number of %d iterations\n'],iter)
    fprintf(' and an objective value of %0.3e.\n', Psihist(iter))
else
    fprintf(['\n iter_thresh with method "' method '" exited because the maximal number\n'],iter)
    fprintf(' of iterations was reached. The final objective value is %0.3e.\n', Psihist(iter))
end

varargout(1) = {Psihist(1:iter)};
varargout(2) = {reshist(1:iter)};
varargout(3) = {Dhist(1:iter)};
varargout(4) = {stephist(1:iter)};
varargout(5) = {exitflag};

%%%%%%%%%%%%%%%%
% Subfunctions %
%%%%%%%%%%%%%%%%

function y = Hp(x,p,S0)
%function y = Hp(x,p,S0);
% Implements the hard shrinkage function H_p corresponding to the penalty
% phip.

if p>2 || p<1
    error('1 <= p <= 2!')
elseif p>1 && p<=2
    y = sign(x).*(abs(x)/p.*(abs(x)<= p*S0^(p-1))).^(1/(p-1)) + ...
        S0^(2-p)*x/p.*(abs(x)>p*S0^(p-1));
elseif p==1
    y = 0.*(abs(x)<= 1) + ...
        S0*x.*(abs(x)>1);
end

function y = phip(x,p,S0)
%function y = phip(x,p,S0)
% Implements the penalty function phi_p which is a |x|^p for |x| < S0 and
% quadratic for |x| > S0. phip is of class C^1.

if p>2
    error('p <= 2!')
elseif p>=1 && p<=2
    y = abs(x).^p.*(abs(x)<= S0) + ...
        p/2/S0^(2-p)*(x.^2 + (2/p-1)*S0^2).*(abs(x)>S0);
elseif 0 <= p && p <=1
    y = abs(x).^p;
end

function v = Sp(u, p, lambda)
% V = Sp(U,P,LAMBDA)
%    For each element of u >= 0, the function returns the solution v
%    of the equation u = v + lambda*p*v^(p-1).
%    In the case p=1 and p=2, the explicit solution is known while
%    in the other cases, Newton iteration is performed with suitable
%    initial conditions.
[n,m] = size(u);
u = u(:);
su = sign(u);
u = abs(u);

if (p == 1)
    v = max(0, u - lambda(:));
elseif (p == 0)
    v = u.*(abs(u)>sqrt(2*lambda));
elseif (p == 2)
    v = u./(1 + 2*lambda);
elseif (p > 0) && (p < 1)
    thresh = (2-p)/(2-2*p)*(2*lambda*(1-p)).^(1/(2-p));
    v = u;
	for k = 1:length(u)
        if abs(u(k)) <= thresh  
            v(k) = 0;
        else
            % Newtonverfahren
            z = u(k);
            l = lambda(k);
            for j=1:4
                z = z - (z+l*p*sign(z)*abs(z).^(p-1)-u(k))./(1+l.*p*(p-1)*abs(z)^(p-2));
            end
            v(k) = z;
        end
	end
else
    iter = 20;
    v = (u./(lambda*p*(2-p))).^(1/(p-1))/2;
    v = min(v, u./(1 + p*lambda));
    for i=1:iter
        v = (u - lambda.*(2-p)*p.*abs(v).^(p-1))./(1 + lambda.*(p-1)*p.*abs(v).^(p-2));
    end  
end
v = v.*su;
v = reshape(v,n,m);

function y = penaltyfunctional(u,w,p,S0)
%function y = penaltyfunctional(u,w,p,S0)
% Implements the penalty functional
%  Phip(u) = sum_k w_k phi_p(u_k).

y = sum(w(:).*phip(u(:),p,S0));    

==> progs/rssn.m <==
function [xopt, varargout] = rssn( K, y, alpha, beta, varargin )

    % [xopt, varargout] = rssn( K, y, alpha, beta, gamma, v, maxIter )
    %
    % Algorithm for l1- and Elastic-Net-minimization, i.e. for the functional
    %   Phi(x) = 0.5*||K*x-y||_2^2 + ||alpha.*x||_1 + 0.5*||beta.*x||_2^2
    %
    % Based on
    % T.Alexandrov, B.Jin, D.Lorenz, S.Schiffler: "Active set methods for the elastic net - a regularization for l1-minimization"
    %
    % Input:
    %   K:     Operator matrix
    %   y:     Data vector
    %   alpha: Vector with weights >=0
    %   beta:  Vector with weights >=0
    % Optional input
    %   'maxIter':  Upper bound for the number of iterations (defaults:0 (->inf))
    %   'init':     Initial value (default 0*alpha)
    %   'verbose':  toggle verbose mode for additional informations during iterations (default false)
    % 
    % Output:
    %   xopt: Minimizer, if not stoped by maxIter.
    % Optional output
    %   exitflag: 0 if converged, 1 if iterations exceed maxIter
    %   iterCount: Number of iterations performed
    %   Phihist: A vector containing the values of Phi for each iterate.
    %           'verbose' must be true to get this output!
    %
    % by Stefan Schiffler, ZeTeM 2009

    %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
    % This algorithm relates on the article cited above. The comments in this %
    % source code refer to the description of the RSSN there.                 %
    %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

    %% Setting defaults
    
    %verbosemode
    verbose = false;
    %initial value
    x=zeros(size(K,2),1); 
    %number of iterations is not constrained
    maxIter = 0;
    Phihist=[];
    
    if max(size(alpha)) == 1
        alpha = x+alpha;
    end
    
    if max(size(beta)) == 1
        beta = x+beta;
    end
    
     %% Parsing optional parameters
    if (rem(length(varargin),2)==1)
      error('RSSN: Optional parameters should always go by pairs');
    else
      for i=1:2:(length(varargin)-1)
        switch varargin{i}
         case 'init'
           x = varargin{i+1};
         case 'maxIter'
           maxIter = varargin{i+1};
         case 'verbose'
           verbose = varargin{i+1};
         otherwise
          error(['RSSN: Unrecognized option: ''' varargin{i} '''']);
        end;
      end;
    end
    
    %Some calculations in advance
    KK = K'*K;
    Ky = K'*y;

    % STEP 2
    %activeSet = (abs( KK*x -Ky )>alpha);
    %vorzeichen = -sign(-KK*x+Ky);  
    %Alternative active set choices
    gamma=10000;
    %activeSet = (abs( x-gamma*KK*x+gamma*Ky - gamma.*beta.*x )>(gamma.*alpha));
    %vorzeichen = -sign(x-gamma*KK*x+gamma*Ky - gamma.*beta.*x);
    activeSet = (abs( x-gamma*KK*x+gamma*Ky)>gamma.*alpha);
    vorzeichen = -sign(x-gamma*KK*x+gamma*Ky);
    
    iterCount = 0;

    while (maxIter==0 || iterCount < maxIter)
		iterCount = iterCount+1;
		
        if verbose
            disp(['RSSN STEP 2: Active set has ' num2str(sum(activeSet)) ' components']);
        end
        
        %STEP 3 (Update x)
        x=x*0;
        x(activeSet) = ( diag(beta(activeSet))+KK(activeSet,activeSet)) \ ( Ky(activeSet)+vorzeichen(activeSet).*alpha(activeSet) );
        if verbose
            Phihist(end+1) = Phi(K,y,alpha,beta,x);
            disp(['RSSN STEP 3: Functional value now Phi(x)=' num2str( Phihist(end) ) ]);
        end
        
        %STEP 2 (Active set selection)
        lastActiveSet=activeSet;
        %activeSet = (abs( KK*x -Ky )>alpha);
        %vorzeichen = -sign(-KK*x+Ky);
        %Alternative active set choices
        %activeSet = (abs( x-gamma*KK*x+gamma*Ky - gamma.*beta.*x )>(gamma.*alpha));
        %vorzeichen = -sign(x-gamma*KK*x+gamma*Ky - gamma.*beta.*x);
        activeSet = (abs( x-gamma*KK*x+gamma*Ky)>gamma.*alpha);
        vorzeichen = -sign(x-gamma*KK*x+gamma*Ky);
        
        %STEP 4 (stop condition)
        if( lastActiveSet==activeSet )
            break;
        end
     
    end
    
    % Final output
    if verbose
        disp(['RSSN: Stopped with phi: ' num2str(Phihist(end)) ' and ' num2str(sum(activeSet)) ' active components']);
    end
    
    exitflag=0;
    if iterCount>=maxIter && maxIter~=0
        exitflag=1;
        disp('RSSN: WARNING, NOT CONVERGED!!! Number of iterations exceeds your specified upper bound.');
    end
    
    varargout(1) = {exitflag};
    varargout(2) = {iterCount};
    varargout(3) = {Phihist(:)};
    
    xopt=x;
end


%%%%%%%%%%%%%%%%%%
%  subfunctions  %
%%%%%%%%%%%%%%%%%%

function v=Phi(K,y,alpha,beta,x)
    % calculates the value of the functional Phi at x
    residual=K*x - y;
    l1 = alpha.*abs(x);
    l2=beta.*x;
    v = 0.5*norm(residual)^2 + sum(l1(:)) + 0.5*norm(l2)^2;
end



==> progs/study.m <==
path(path,'/home/dirloren/forschung/progs/regu');
path(path,'/home/dirloren/forschung/progs/l1minimizationprogs');

%% First sample problem
N = 128
[A] = phillips(N);
A = A/norm(A);
x = zeros(N,1);
x([10 27 28 35 110]) = [1 50 -10 3 -4];
b = A*x;
d = randn(size(b));
d = d/norm(d).*norm(b)*.01; % 1% Noise
bd = b + d;


%% Second sample problem
N = 256;

%Define an operator:
%%1. A smoothing operator
xx = linspace(-1+1/N,1,N)';
h = 1./(1+abs(xx).^2/.05^2);
h = fftshift(h)/sum(h);
K = toeplitz([h(1); h(end:-1:2)],h);
E = eye(N);
B = zeros(N);
for k=1:(N)
    B(k,:) = wavedec(E(:,k),log2(N),'haar');
end
A = K*B;

x = linspace(0,1,N)';
f = .2*(x>.125) + .4*(x>.25) - .8*(x>.375) + .3*(x>.75)  + 2*(x<.55 & x>.525);
x = B'*f;

b = K*f;

randn('state',100)
d = randn(size(f));
sigma = 10; % sigma% noise
d = d/norm(d).*norm(b)*sigma/100; 
bd = b + d;
delta = norm(bd-b)

%% Third sample problem
N = 256;
M = 128;

A = randn(M,N);
A = A/norm(A);
p = randperm(N);
x = zeros(N,1); x(p(1:40)) = randn(40,1);
b = A*x;
bd = b + .005*randn(size(b));

%% Forth sample problem
N = 128;
[A,b,x] = deriv2(N,2);
A = A/norm(A);
p = randperm(N);
x = zeros(N,1); x(p(1:20)) = randn(20,1);x = x+.1*sign(x);
b = A*x;
d = randn(size(b));
d = d/norm(d).*norm(b)*.01; % 5% Noise
bd = b + d;

%% Calculate solutions, errors and so on
k = 1;
alphamin = 1e-8;
alphamax = max(abs(A'*bd))/2;
alphas = logspace(log10(alphamax),log10(alphamin),20);
xrec = 0*x;
xrecalpha = 0*x;
p = 1.8;

for alpha = alphas
   alpha
   %gamma = 5e5;
   %gr = xrec - gamma.*A'*(A*xrec - bd);
   %act_set = sign(max(abs(gr) - gamma.*alpha,0).*sign(gr));
   %xrec = ssn(bd,alpha,A,5e5,'maxIter',100,'act_set',act_set);
   %xrec = rssn(A,bd,alpha*ones(size(x)), 1e-4*alpha*ones(size(x)), 40,xrec);
   %xrec = rfss(A,bd,alpha*ones(size(x)), 1e-4*alpha*ones(size(x)), 320,xrec);
   xrec = iter_thresh(bd,alpha,p,A,'combined','Verbose',0,'maxIter',10000,...
       'Initialization',xrec,...
       'Tol_r',0,'Tol_D',0);
   %xrecalpha = iter_thresh(b,alpha,p,A,'combined','Verbose',0,'maxIter',1000,...
   %    'Initialization',xrecalpha,...
   %    'Tol_r',0,'Tol_D',0);
   subplot(1,2,1)
   plot(xrec)
   subplot(1,2,2)
   plot(A*xrec-bd)
   pause(0.1)
   normx(k) = norm(xrec,1);
   normx2(k) = norm(xrec,2);
   normxinf(k) = norm(xrec,inf);
   normres(k) = norm(A*xrec-bd);
   recerror(k) = norm(xrec-x);
   recerror1(k) = norm(xrec-x,1);
   bdist_recerror(k) = sum( abs(xrec).^p - abs(x).^p...
       - p*sign(x).*abs(x).^(p-1).*(xrec-x));
   %bdist_apperror(k) = sum( abs(xrecalpha).^p - abs(x).^p...
   %    - p*sign(x).*abs(x).^(p-1).*(xrecalpha-x));
   %bdist_dataerror(k) = sum( abs(xrec).^p - abs(xrecalpha).^p...
   %    - p*sign(xrecalpha).*abs(xrecalpha).^(p-1).*(xrec-xrecalpha));
   k = k+1;
end

%%
subplot(2,2,1)
loglog(alphas,normx)
xlabel('\alpha'),ylabel('||xrec||_1')
subplot(2,2,2)
loglog(alphas,normres)
xlabel('\alpha'),ylabel('||Axrec-bd||_2')
subplot(2,2,3)
loglog(alphas,bdist_recerror,alphas,bdist_apperror,alphas,bdist_dataerror,...
    alphas,bdist_apperror + bdist_dataerror,alphas,alphas, alphas,1./alphas)
%xlabel('\alpha'),ylabel('||x-xrec||, ||x-xrec||_1')
legend('D(xalphadelta,x+)','D(xalpha,x+)','D(xalphadelta,xalpha)',...
    'D(xalphadelta,xalpha)+D(xalpha,x+)')
subplot(2,2,4)
loglog(alphas,normres./sqrt(alphas),alphas,sqrt(bdist_recerror),alphas,recerror,alphas, recerror1)
%ylabel('||Axrec-bd||_2/\sqrt(\alpha), sqrt(D(xrec,x))'),xlabel('\alpha')
legend('Error indicator','Bregman distance','Rec Error (2)','Rec Error (1)')


==> progs/study_modelfunction.m <==
path(path,'/home/dirloren/forschung/progs/l1minimizationprogs');


N = 256;

%Define an operator:
%% 1. A smoothing operator
xx = linspace(-1+1/N,1,N)';
h = 1./(1+abs(xx).^2/.05^2);
h = fftshift(h)/sum(h);
K = toeplitz([h(1); h(end:-1:2)],h);
E = eye(N);
B = zeros(N);
for k=1:(N)
    B(k,:) = wavedec(E(:,k),log2(N),'haar');
end
A = K*B;
normA = norm(A);

xx = linspace(0,1,N)';
f = .2*(xx>.125) + .4*(xx>.25) - .8*(xx>.375) + .3*(xx>.75)  + 2*(xx<.55 & xx>.525);
f = (.5-abs(xx-.5)).^(4);
x = B'*f;

b = K*f;

randn('state',100)
d = randn(size(f));
sigma = .5; % sigma% noise
d = d/norm(d).*norm(b)*sigma/100; 
bd = b + d;
delta = norm(bd-b);



p = 1.1;

maxIter = 1000;
Tol_r = 1e-14;
Tol_D = 1e-11;

%% Calculate Hanke-Raus with the model-function
%% !! Seems not to work !! 09.10.2009
alpha = 1e-4;
xrec = 0*x;
for iter = 1:10000
    xrec = iter_thresh(bd,alpha,p,A,'combined','Verbose',0,'maxIter',maxIter,...
        'Initialization',xrec,...
        'Tol_r',Tol_r,'Tol_D',Tol_D);
    R = sum(abs(xrec(:)).^p);
    residual = norm(A*xrec-bd);
    objval = residual^2/2 + alpha*R;
    
    nbd2 = norm(bd)^2/2;
    c = -(nbd2 - objval)^2/R;
    t = (nbd2 - objval)/R - alpha;
    
    h = @(a) (nbd2 + c./(t+a) + a*c./(t+a).^2)./a;
    
    alpha_old = alpha;
    %alpha = fminsearch(h,alpha_old)
    alpha = fminsearch(h,0,normA^2)
    if abs(alpha_old-alpha)/abs(alpha) < 1e-2;
        break
    end
end

alpha_modelfunction = alpha;
val_modelfunction = residual/sqrt(alpha_modelfunction);
plot(xx,xrec)


%% Calculate Hanke-Raus directly:
xrec = 0*x;
alpha = .1,
q = .9;
for iter = 1:100
    xrec = iter_thresh(bd,alpha*q^iter,p,A,'combined','Verbose',0,'maxIter',maxIter,...
        'Initialization',xrec,...
        'Tol_r',Tol_r,'Tol_D',Tol_D);
    val(iter) = norm(A*xrec-bd)/sqrt(alpha*q^iter);
end

loglog(alpha*q.^[1:100],val),hold on
loglog(alpha_modelfunction,val_modelfunction,'r*')
hold off
[dummy,k] = min(val);
alpha_HR = alpha*q^k

